Kochen-Specker Configurations from Grids on Dual Quadrics

We develop a geometric framework for constructing and organizing Kochen--Specker configurations in real four-dimensional space. The construction uses finite grids on pairs of smooth quadrics related by Euclidean polarity. Their incidence geometry directly produces orthogonal measurement contexts and parity proofs of quantum contextuality, yielding infinite families of configurations and a geometric interpretation and extension of a previously known cyclic construction. For a distinguished subfamily, the same geometry admits a canonical completion determined by secant lines. The first two instances of this completion recover the exceptional root configurations of types $F_4$ and $H_4$, while the smallest case also recovers the Cabello configuration and its embedding in the Peres configuration. Thus several prominent four-dimensional contextual configurations, previously obtained from different constructions, arise from a single projective-geometric mechanism.

==> Sage/cabello_peres.sage <==
from itertools import product, combinations, permutations

# ============================================================
# Utilities
# ============================================================

sqrt2 = sqrt(2)

def projectively_equal(v, w):
    """True iff vectors v,w define the same projective ray."""
    return matrix(SR, [v, w]).transpose().rank() == 1

def collinear(v1, v2, v3):
    """True iff three projective points are collinear in P^3."""
    return matrix(SR, [v1, v2, v3]).transpose().rank() == 2

def orthogonal(v, w):
    return (v.dot_product(w)).simplify_full() == 0

def is_context(vectors):
    """True iff four vectors are pairwise orthogonal."""
    return all(
        orthogonal(vectors[r], vectors[s])
        for r, s in combinations(range(4), 2)
    )

def unit(v):
    return v / sqrt(v.dot_product(v))

def matrix_is_zero(M):
    return all(x.simplify_full() == 0 for x in M.list())


# ============================================================
# 1. The (3,3) dual-grid configuration
# ============================================================

alpha = 2*pi/3
beta  = 2*pi/3
c = sqrt2

def a(i, j):
    thm = i*alpha - j*beta
    thp = i*alpha + j*beta
    return vector(SR, [
        cos(thm),
        sin(thm),
        -c*cos(thp),
        -c*sin(thp)
    ])

def b(i, j):
    thm = i*alpha - j*beta
    thp = i*alpha + j*beta
    return vector(SR, [
        c*cos(thm),
        c*sin(thm),
        cos(thp),
        sin(thp)
    ])

A = {
    (i, j): a(i, j)
    for i, j in product(range(3), repeat=2)
}

B = {
    (i, j): b(i, j)
    for i, j in product(range(3), repeat=2)
}

def C(i, j):
    return [
        A[(i % 3, j % 3)],
        A[((i - 1) % 3, (j - 1) % 3)],
        B[(i % 3, (j - 1) % 3)],
        B[((i - 1) % 3, j % 3)]
    ]

grid_rays = list(A.values()) + list(B.values())

assert len(grid_rays) == 18

for r, s in combinations(range(18), 2):
    assert not projectively_equal(
        grid_rays[r], grid_rays[s]
    )

print("Verified: the dual-grid configuration contains "
      "18 distinct rays.")

for i, j in product(range(3), repeat=2):
    assert is_context(C(i, j))

print("Verified: all nine C(i,j) are orthogonal contexts.")


# ============================================================
# 2. Fixed Peres realization
# ============================================================

P = {
     1: vector(SR, [2, 0, 0, 0]),
     2: vector(SR, [0, 2, 0, 0]),
     3: vector(SR, [0, 0, 2, 0]),
     4: vector(SR, [0, 0, 0, 2]),

     5: vector(SR, [1, 1, 1, 1]),
     6: vector(SR, [1, 1,-1,-1]),
     7: vector(SR, [1,-1, 1,-1]),
     8: vector(SR, [1,-1,-1, 1]),
     9: vector(SR, [1, 1, 1,-1]),
    10: vector(SR, [1, 1,-1, 1]),
    11: vector(SR, [1,-1, 1, 1]),
    12: vector(SR, [1,-1,-1,-1]),

    13: vector(SR, [1, 1, 0, 0]),
    14: vector(SR, [1,-1, 0, 0]),
    15: vector(SR, [0, 0, 1, 1]),
    16: vector(SR, [0, 0, 1,-1]),
    17: vector(SR, [0, 1, 0, 1]),
    18: vector(SR, [0, 1, 0,-1]),
    19: vector(SR, [1, 0, 1, 0]),
    20: vector(SR, [1, 0,-1, 0]),
    21: vector(SR, [1, 0, 0, 1]),
    22: vector(SR, [1, 0, 0,-1]),
    23: vector(SR, [0, 1, 1, 0]),
    24: vector(SR, [0, 1,-1, 0]),
}

D  = tuple(range(1, 13))
Dp = tuple(range(13, 25))

assert len(D) == 12
assert len(Dp) == 12
assert set(D).isdisjoint(set(Dp))

print("Verified: the Peres realization is split into "
      "two 12-ray components.")


# ============================================================
# 3. Trisecants and Hexagons
# ============================================================
# We call a pair (L,M) a Hexagon when L is a trisecant of D,
# M is a trisecant of D', and every ray of L is orthogonal
# to every ray of M.

def trisecants(labels):
    return [
        triple
        for triple in combinations(labels, 3)
        if collinear(*(P[k] for k in triple))
    ]

tris_D  = trisecants(D)
tris_Dp = trisecants(Dp)

assert len(tris_D) == 16
assert len(tris_Dp) == 16

print("Verified: each D4 component contains 16 trisecants.")

def orthogonal_lines(L, M):
    return all(
        orthogonal(P[i], P[j])
        for i in L
        for j in M
    )

hexagons = [
    (L, M)
    for L in tris_D
    for M in tris_Dp
    if orthogonal_lines(L, M)
]

assert len(hexagons) == 16

print("Verified: there are 16 mutually orthogonal "
      "trisecant pairs.")


# ============================================================
# 4. Check that the complements are (3,3)-grids
# ============================================================

def grid_data(labels):
    labels = tuple(labels)

    lines = [
        triple
        for triple in combinations(labels, 3)
        if collinear(*(P[k] for k in triple))
    ]

    # A (3,3)-grid has six trisecants:
    # three in each ruling.
    if len(lines) != 6:
        return None

    multiplicity = {k: 0 for k in labels}

    for L in lines:
        for k in L:
            multiplicity[k] += 1

    # Every grid point lies on exactly two grid lines,
    # one from each ruling.
    if any(multiplicity[k] != 2 for k in labels):
        return None

    def pairwise_disjoint(family):
        return all(
            set(L).isdisjoint(set(M))
            for L, M in combinations(family, 2)
        )

    # Search for a partition of the six lines into
    # two rulings of three pairwise disjoint lines.
    for first_idx in combinations(range(6), 3):

        first_idx = set(first_idx)
        second_idx = set(range(6)) - first_idx

        R1 = [lines[i] for i in first_idx]
        R2 = [lines[i] for i in second_idx]

        if pairwise_disjoint(R1) and pairwise_disjoint(R2):

            # Verify that every line in one ruling meets
            # every line in the other in exactly one grid point.
            for L in R1:
                for M in R2:
                    assert len(set(L) & set(M)) == 1

            return R1, R2

    return None


good_hexagons = []

for L, M in hexagons:

    comp_D_test  = sorted(set(D)  - set(L))
    comp_Dp_test = sorted(set(Dp) - set(M))

    GD_test  = grid_data(comp_D_test)
    GDp_test = grid_data(comp_Dp_test)

    if GD_test is not None and GDp_test is not None:
        good_hexagons.append(
            (L, M, GD_test, GDp_test)
        )

assert len(good_hexagons) == 16
assert len(good_hexagons) == len(hexagons)

print("Verified: every orthogonal trisecant pair has "
      "two (3,3)-grid complements.")


# ============================================================
# 5. Choose the Hexagon used in the paper
# ============================================================

desired_L = (1, 5, 12)
desired_M = (16, 18, 24)

chosen = [
    H for H in good_hexagons
    if H[0] == desired_L and H[1] == desired_M
]

assert len(chosen) == 1

L, M, GD, GDp = chosen[0]

comp_D  = sorted(set(D)  - set(L))
comp_Dp = sorted(set(Dp) - set(M))
comp_all = comp_D + comp_Dp

assert len(comp_D) == 9
assert len(comp_Dp) == 9
assert len(comp_all) == 18

print("Verified: the Hexagon used in the paper is one of "
      "the 16 grid-complement Hexagons.")


# ============================================================
# 6. Orthogonal bases in the chosen 18-ray complement
# ============================================================

def peres_orthogonal(i, j):
    """Exact orthogonality test for two Peres rays."""
    return P[i].dot_product(P[j]) == 0

def peres_context(labels):
    """True iff four Peres rays are pairwise orthogonal."""
    return all(
        peres_orthogonal(i, j)
        for i, j in combinations(labels, 2)
    )

all_complement_contexts = [
    tuple(S)
    for S in combinations(comp_all, 4)
    if peres_context(S)
]

target_contexts = [
    S for S in all_complement_contexts
    if len(set(S) & set(comp_D)) == 2
    and len(set(S) & set(comp_Dp)) == 2
]

assert len(target_contexts) == 9

print("Verified: the chosen 18-ray complement contains "
      "exactly nine orthogonal 2+2 bases.")


# ============================================================
# 7. Verify the orthogonal identification used in the paper
# ============================================================

R = matrix(SR, [
    [0,           1,            0,            0],
    [sqrt(3)/3,   0,   -sqrt(6)/3,            0],
    [sqrt(3)/3,   0,    sqrt(6)/6,  -sqrt(2)/2],
    [sqrt(3)/3,   0,    sqrt(6)/6,   sqrt(2)/2]
])

# Check orthogonality of R
assert matrix_is_zero(
    (R.transpose()*R - identity_matrix(SR, 4))
    .apply_map(lambda x: x.simplify_full())
)

print("Verified: R is orthogonal.")


# ============================================================
# 8. Verify the images of the 18 dual-grid rays
# ============================================================

desired_A = {
    (0,0): 2,  (0,1):10, (0,2): 8,
    (1,0): 7,  (1,1): 4, (1,2):11,
    (2,0): 9,  (2,1): 6, (2,2): 3
}

desired_B = {
    (0,0):15, (0,1):19, (0,2):22,
    (1,0):20, (1,1):23, (1,2):13,
    (2,0):21, (2,1):14, (2,2):17
}

assert set(desired_A.values()) == set(comp_D)
assert set(desired_B.values()) == set(comp_Dp)

for ij, k in desired_A.items():
    assert projectively_equal(R*A[ij], P[k])

for ij, k in desired_B.items():
    assert projectively_equal(R*B[ij], P[k])

print("Verified: R maps A bijectively onto D \\ L.")
print("Verified: R maps B bijectively onto D' \\ L'.")


# ============================================================
# 9. Verify the nine context images
# ============================================================

context_images = []

for i, j in product(range(3), repeat=2):

    labels = frozenset([
        desired_A[(i, j)],
        desired_A[((i - 1) % 3, (j - 1) % 3)],
        desired_B[(i, (j - 1) % 3)],
        desired_B[((i - 1) % 3, j)]
    ])

    assert len(labels) == 4
    assert peres_context(labels)

    context_images.append(labels)

# Verify that the images of the nine C(i,j) are exactly
# the nine orthogonal 2+2 bases of the chosen complement.
assert set(context_images) == {
    frozenset(S) for S in target_contexts
}

print("Verified: the nine C(i,j) are exactly the nine "
      "orthogonal 2+2 bases of the chosen Peres complement.")


# ============================================================
# 10. Display the explicit identification
# ============================================================

print("")
print("Chosen Hexagon:")
print("L  =", L)
print("L' =", M)

print("")
print("Rulings of D \\ L:")
print(GD)

print("")
print("Rulings of D' \\ L':")
print(GDp)

print("")
print("Orthogonal matrix R:")
print(R)

print("")
print("A correspondence:")
for ij in sorted(desired_A):
    print("A%s -> P%s" % (ij, desired_A[ij]))

print("")
print("B correspondence:")
for ij in sorted(desired_B):
    print("B%s -> P%s" % (ij, desired_B[ij]))

print("")
print("Context correspondence:")

for i, j in product(range(3), repeat=2):
    labels = sorted([
        desired_A[(i, j)],
        desired_A[((i - 1) % 3, (j - 1) % 3)],
        desired_B[(i, (j - 1) % 3)],
        desired_B[((i - 1) % 3, j)]
    ])
    print("C(%s,%s) -> %s" % (i, j, labels))


==> Sage/completed_orthogonality.sage <==
from itertools import product, combinations, permutations


# ============================================================
# Utilities
# ============================================================

sqrt2 = sqrt(2)


def projectively_equal(v, w):
    """True iff vectors v,w define the same projective ray."""
    return matrix(SR, [v, w]).transpose().rank() == 1


def collinear(v1, v2, v3):
    """True iff three projective points are collinear in P^3."""
    return matrix(SR, [v1, v2, v3]).transpose().rank() == 2


def orthogonal(v, w):
    return (v.dot_product(w)).simplify_full() == 0


def is_context(vectors):
    """True iff four vectors are pairwise orthogonal."""
    return all(
        orthogonal(vectors[r], vectors[s])
        for r, s in combinations(range(4), 2)
    )


def unit(v):
    return v / sqrt(v.dot_product(v))


def matrix_is_zero(M):
    return all(x.simplify_full() == 0 for x in M.list())


# ============================================================
# 1. The (3,3) dual-grid configuration
# ============================================================

alpha = 2 * pi / 3
beta = 2 * pi / 3
c = sqrt2


def a(i, j):
    thm = i * alpha - j * beta
    thp = i * alpha + j * beta

    return vector(SR, [
        cos(thm),
        sin(thm),
        -c * cos(thp),
        -c * sin(thp)
    ])


def b(i, j):
    thm = i * alpha - j * beta
    thp = i * alpha + j * beta

    return vector(SR, [
        c * cos(thm),
        c * sin(thm),
        cos(thp),
        sin(thp)
    ])


A = {
    (i, j): a(i, j)
    for i, j in product(range(3), repeat=2)
}

B = {
    (i, j): b(i, j)
    for i, j in product(range(3), repeat=2)
}


def C(i, j):
    return [
        A[(i % 3, j % 3)],
        A[((i - 1) % 3, (j - 1) % 3)],
        B[(i % 3, (j - 1) % 3)],
        B[((i - 1) % 3, j % 3)]
    ]


grid_rays = list(A.values()) + list(B.values())

assert len(grid_rays) == 18

for r, s in combinations(range(18), 2):
    assert not projectively_equal(
        grid_rays[r],
        grid_rays[s]
    )

print(
    "Verified: the dual-grid configuration contains "
    "18 distinct rays."
)

for i, j in product(range(3), repeat=2):
    assert is_context(C(i, j))

print(
    "Verified: all nine C(i,j) are orthogonal contexts."
)


# ============================================================
# 2. Fixed Peres realization
# ============================================================

P = {
     1: vector(SR, [2, 0, 0, 0]),
     2: vector(SR, [0, 2, 0, 0]),
     3: vector(SR, [0, 0, 2, 0]),
     4: vector(SR, [0, 0, 0, 2]),

     5: vector(SR, [1, 1, 1, 1]),
     6: vector(SR, [1, 1, -1, -1]),
     7: vector(SR, [1, -1, 1, -1]),
     8: vector(SR, [1, -1, -1, 1]),
     9: vector(SR, [1, 1, 1, -1]),
    10: vector(SR, [1, 1, -1, 1]),
    11: vector(SR, [1, -1, 1, 1]),
    12: vector(SR, [1, -1, -1, -1]),

    13: vector(SR, [1, 1, 0, 0]),
    14: vector(SR, [1, -1, 0, 0]),
    15: vector(SR, [0, 0, 1, 1]),
    16: vector(SR, [0, 0, 1, -1]),
    17: vector(SR, [0, 1, 0, 1]),
    18: vector(SR, [0, 1, 0, -1]),
    19: vector(SR, [1, 0, 1, 0]),
    20: vector(SR, [1, 0, -1, 0]),
    21: vector(SR, [1, 0, 0, 1]),
    22: vector(SR, [1, 0, 0, -1]),
    23: vector(SR, [0, 1, 1, 0]),
    24: vector(SR, [0, 1, -1, 0]),
}

D = tuple(range(1, 13))
Dp = tuple(range(13, 25))

assert len(D) == 12
assert len(Dp) == 12
assert set(D).isdisjoint(set(Dp))

print(
    "Verified: the Peres realization is split into "
    "two 12-ray components."
)


# ============================================================
# 3. Trisecants and Hexagons
# ============================================================
# We call a pair (L,M) a Hexagon when L is a trisecant of D,
# M is a trisecant of D', and every ray of L is orthogonal
# to every ray of M.


def trisecants(labels):
    return [
        triple
        for triple in combinations(labels, 3)
        if collinear(*(P[k] for k in triple))
    ]


tris_D = trisecants(D)
tris_Dp = trisecants(Dp)

assert len(tris_D) == 16
assert len(tris_Dp) == 16

print(
    "Verified: each D4 component contains 16 trisecants."
)


def orthogonal_lines(L, M):
    return all(
        orthogonal(P[i], P[j])
        for i in L
        for j in M
    )


hexagons = [
    (L, M)
    for L in tris_D
    for M in tris_Dp
    if orthogonal_lines(L, M)
]

assert len(hexagons) == 16

print(
    "Verified: there are 16 mutually orthogonal "
    "trisecant pairs."
)


# ============================================================
# 4. Check that the complements are (3,3)-grids
# ============================================================

def grid_data(labels):
    labels = tuple(labels)

    lines = [
        triple
        for triple in combinations(labels, 3)
        if collinear(*(P[k] for k in triple))
    ]

    # A (3,3)-grid has six trisecants:
    # three in each ruling.
    if len(lines) != 6:
        return None

    multiplicity = {k: 0 for k in labels}

    for L in lines:
        for k in L:
            multiplicity[k] += 1

    # Every grid point lies on exactly two grid lines,
    # one from each ruling.
    if any(multiplicity[k] != 2 for k in labels):
        return None

    def pairwise_disjoint(family):
        return all(
            set(L).isdisjoint(set(M))
            for L, M in combinations(family, 2)
        )

    # Search for a partition of the six lines into
    # two rulings of three pairwise disjoint lines.
    for first_idx in combinations(range(6), 3):
        first_idx = set(first_idx)
        second_idx = set(range(6)) - first_idx

        R1 = [lines[i] for i in first_idx]
        R2 = [lines[i] for i in second_idx]

        if pairwise_disjoint(R1) and pairwise_disjoint(R2):

            # Verify that every line in one ruling meets
            # every line in the other in exactly one grid point.
            for L in R1:
                for M in R2:
                    assert len(set(L) & set(M)) == 1

            return R1, R2

    return None


good_hexagons = []

for L, M in hexagons:
    comp_D_test = sorted(set(D) - set(L))
    comp_Dp_test = sorted(set(Dp) - set(M))

    GD_test = grid_data(comp_D_test)
    GDp_test = grid_data(comp_Dp_test)

    if GD_test is not None and GDp_test is not None:
        good_hexagons.append(
            (L, M, GD_test, GDp_test)
        )

assert len(good_hexagons) == 16
assert len(good_hexagons) == len(hexagons)

print(
    "Verified: every orthogonal trisecant pair has "
    "two (3,3)-grid complements."
)


# ============================================================
# 5. Choose the Hexagon used in the paper
# ============================================================

desired_L = (1, 5, 12)
desired_M = (16, 18, 24)

chosen = [
    H
    for H in good_hexagons
    if H[0] == desired_L and H[1] == desired_M
]

assert len(chosen) == 1

L, M, GD, GDp = chosen[0]

comp_D = sorted(set(D) - set(L))
comp_Dp = sorted(set(Dp) - set(M))
comp_all = comp_D + comp_Dp

assert len(comp_D) == 9
assert len(comp_Dp) == 9
assert len(comp_all) == 18

print(
    "Verified: the Hexagon used in the paper is one of "
    "the 16 grid-complement Hexagons."
)


# ============================================================
# 6. Orthogonal bases in the chosen 18-ray complement
# ============================================================

def peres_orthogonal(i, j):
    """Exact orthogonality test for two Peres rays."""
    return P[i].dot_product(P[j]) == 0


def peres_context(labels):
    """True iff four Peres rays are pairwise orthogonal."""
    return all(
        peres_orthogonal(i, j)
        for i, j in combinations(labels, 2)
    )


all_complement_contexts = [
    tuple(S)
    for S in combinations(comp_all, 4)
    if peres_context(S)
]

target_contexts = [
    S
    for S in all_complement_contexts
    if len(set(S) & set(comp_D)) == 2
    and len(set(S) & set(comp_Dp)) == 2
]

assert len(target_contexts) == 9

print(
    "Verified: the chosen 18-ray complement contains "
    "exactly nine orthogonal 2+2 bases."
)


# ============================================================
# 7. Verify the orthogonal identification used in the paper
# ============================================================

R = matrix(SR, [
    [0,           1,            0,            0],
    [sqrt(3)/3,   0,   -sqrt(6)/3,            0],
    [sqrt(3)/3,   0,    sqrt(6)/6,  -sqrt(2)/2],
    [sqrt(3)/3,   0,    sqrt(6)/6,   sqrt(2)/2]
])

# Check orthogonality of R
assert matrix_is_zero(
    (
        R.transpose() * R
        - identity_matrix(SR, 4)
    ).apply_map(
        lambda x: x.simplify_full()
    )
)

print("Verified: R is orthogonal.")


# ============================================================
# 8. Verify the images of the 18 dual-grid rays
# ============================================================

desired_A = {
    (0, 0): 2,
    (0, 1): 10,
    (0, 2): 8,
    (1, 0): 7,
    (1, 1): 4,
    (1, 2): 11,
    (2, 0): 9,
    (2, 1): 6,
    (2, 2): 3
}

desired_B = {
    (0, 0): 15,
    (0, 1): 19,
    (0, 2): 22,
    (1, 0): 20,
    (1, 1): 23,
    (1, 2): 13,
    (2, 0): 21,
    (2, 1): 14,
    (2, 2): 17
}

assert set(desired_A.values()) == set(comp_D)
assert set(desired_B.values()) == set(comp_Dp)

for ij, k in desired_A.items():
    assert projectively_equal(
        R * A[ij],
        P[k]
    )

for ij, k in desired_B.items():
    assert projectively_equal(
        R * B[ij],
        P[k]
    )

print("Verified: R maps A bijectively onto D \\ L.")
print("Verified: R maps B bijectively onto D' \\ L'.")


# ============================================================
# 9. Verify the nine context images
# ============================================================

context_images = []

for i, j in product(range(3), repeat=2):
    labels = frozenset([
        desired_A[(i, j)],
        desired_A[((i - 1) % 3, (j - 1) % 3)],
        desired_B[(i, (j - 1) % 3)],
        desired_B[((i - 1) % 3, j)]
    ])

    assert len(labels) == 4
    assert peres_context(labels)

    context_images.append(labels)

# Verify that the images of the nine C(i,j) are exactly
# the nine orthogonal 2+2 bases of the chosen complement.
assert set(context_images) == {
    frozenset(S)
    for S in target_contexts
}

print(
    "Verified: the nine C(i,j) are exactly the nine "
    "orthogonal 2+2 bases of the chosen Peres complement."
)


# ============================================================
# 10. Display the explicit identification
# ============================================================

print("")
print("Chosen Hexagon:")
print("L  =", L)
print("L' =", M)

print("")
print("Rulings of D \\ L:")
print(GD)

print("")
print("Rulings of D' \\ L':")
print(GDp)

print("")
print("Orthogonal matrix R:")
print(R)

print("")
print("A correspondence:")

for ij in sorted(desired_A):
    print(
        "A%s -> P%s"
        % (ij, desired_A[ij])
    )

print("")
print("B correspondence:")

for ij in sorted(desired_B):
    print(
        "B%s -> P%s"
        % (ij, desired_B[ij])
    )

print("")
print("Context correspondence:")

for i, j in product(range(3), repeat=2):
    labels = sorted([
        desired_A[(i, j)],
        desired_A[((i - 1) % 3, (j - 1) % 3)],
        desired_B[(i, (j - 1) % 3)],
        desired_B[((i - 1) % 3, j)]
    ])

    print(
        "C(%s,%s) -> %s"
        % (i, j, labels)
    )

==> Sage/h4_identification.sage <==
from itertools import product

# ============================================================
# Exact verification of the H4 identification
# ============================================================

# ============================================================
# PART I. H4 coordinates and spectral data
# ============================================================

K.<sqrt5> = QuadraticField(5)
phi = (1 + sqrt5)/2

assert phi^2 == phi + 1
assert 1/phi == phi - 1


# ------------------------------------------------------------
# 1. The 60 projective H4 points
# ------------------------------------------------------------

P = {}

P[1] = vector(K, [1, 0, 0, 0])
P[2] = vector(K, [0, 1, 0, 0])
P[3] = vector(K, [0, 0, 1, 0])
P[4] = vector(K, [0, 0, 0, 1])

idx = 5

for s1, s2, s3 in product([1, -1], repeat=3):
    P[idx] = vector(K, [1, s1, s2, s3])
    idx += 1

patterns = [
    [0,      phi,   phi^2, 1    ],
    [0,      phi^2, 1,     phi  ],
    [0,      1,     phi,   phi^2],

    [phi,    0,     1,     phi^2],
    [phi^2,  0,     phi,   1    ],
    [1,      0,     phi^2, phi  ],

    [phi,    phi^2, 0,     1    ],
    [phi^2,  1,     0,     phi  ],
    [1,      phi,   0,     phi^2],

    [phi,    1,     phi^2, 0    ],
    [phi^2,  phi,   1,     0    ],
    [1,      phi^2, phi,   0    ]
]

for base in patterns:
    nz = [r for r in range(4) if base[r] != 0]

    r1 = nz[1]
    r2 = nz[2]

    for s1, s2 in product([1, -1], repeat=2):
        v = list(base)
        v[r1] *= s1
        v[r2] *= s2

        P[idx] = vector(K, v)
        idx += 1

assert idx == 61
assert len(P) == 60


def normalize_projective(v):
    for x in v:
        if x != 0:
            return tuple(y/x for y in v)
    raise ValueError("zero vector")


assert len({
    normalize_projective(P[i])
    for i in range(1, 61)
}) == 60


# ------------------------------------------------------------
# 2. The four target subsets
# ------------------------------------------------------------

G1 = set(
    [1, 5, 6, 7, 8, 13, 14, 15, 16]
    + list(range(29, 39))
    + [41, 42, 51, 52, 57, 58]
)

G2 = {
    2, 9, 10, 11, 12,
    17, 18, 19, 20, 21, 22, 23, 24,
    25, 26, 27, 28,
    43, 44, 45, 46,
    55, 56, 59, 60
}

Lplus = {3, 49, 50, 53, 54}
Lminus = {4, 39, 40, 47, 48}

assert len(G1) == 25
assert len(G2) == 25
assert len(Lplus) == 5
assert len(Lminus) == 5

pieces = [G1, G2, Lplus, Lminus]

for i in range(4):
    for j in range(i + 1, 4):
        assert pieces[i].isdisjoint(pieces[j])

assert G1 | G2 | Lplus | Lminus == set(range(1, 61))


# ------------------------------------------------------------
# 3. Supporting quadrics and spectral data
# ------------------------------------------------------------

M1 = matrix(K, [
    [0, 1,       0,    0],
    [1, -1,      0,    0],
    [0, 0, phi - 1,    0],
    [0, 0,       0, -phi]
])

M2 = M1.inverse()

M2_expected = matrix(K, [
    [1, 1,   0,          0],
    [1, 0,   0,          0],
    [0, 0, phi,          0],
    [0, 0,   0, -(phi-1)]
])

assert M2 == M2_expected

lambda_plus = 1/phi
lambda_minus = -phi

ep1 = vector(K, [1, phi - 1, 0, 0])
ep2 = vector(K, [0, 0, 1, 0])

em1 = vector(K, [1, -phi, 0, 0])
em2 = vector(K, [0, 0, 0, 1])

assert M1 * ep1 == lambda_plus * ep1
assert M1 * ep2 == lambda_plus * ep2

assert M1 * em1 == lambda_minus * em1
assert M1 * em2 == lambda_minus * em2

assert all(
    u.dot_product(v) == 0
    for u in [ep1, ep2]
    for v in [em1, em2]
)

assert all(
    matrix(K, [ep1, ep2, P[i]]).rank() <= 2
    for i in Lplus
)

assert all(
    matrix(K, [em1, em2, P[i]]).rank() <= 2
    for i in Lminus
)

print("Verified spectral data:")
print("  M2 = M1^(-1)")
print("  ell_17 = P(E_{phi^(-1)})")
print("  ell_24 = P(E_{-phi})")


# ============================================================
# PART II. Explicit orthogonal equivalence
# ============================================================

AAlg = QQbar

phiA = AAlg(phi)
c = 1/phiA

d = (1 + c^2).sqrt()

assert d^2 == 1 + c^2
assert d^2 == 3 - phiA


# ------------------------------------------------------------
# 4. Embed the H4 points in QQbar
# ------------------------------------------------------------

PA = {
    i: vector(AAlg, [AAlg(x) for x in P[i]])
    for i in range(1, 61)
}


# ------------------------------------------------------------
# 5. Exact projective equality
# ------------------------------------------------------------

def projectively_equal(v, w):
    assert v != 0
    assert w != 0

    return all(
        v[i] * w[j] - v[j] * w[i] == 0
        for i in range(4)
        for j in range(i + 1, 4)
    )


def projectively_distinct(S):
    return all(
        not projectively_equal(S[i], S[j])
        for i in range(len(S))
        for j in range(i + 1, len(S))
    )


def same_projective_set(S, T):
    if len(S) != len(T):
        return False

    return (
        all(
            sum(
                projectively_equal(v, w)
                for w in T
            ) == 1
            for v in S
        )
        and
        all(
            sum(
                projectively_equal(v, w)
                for v in S
            ) == 1
            for w in T
        )
    )


# ------------------------------------------------------------
# 6. Exact pentagonal trigonometry
# ------------------------------------------------------------

zeta = AAlg.zeta(5)
ii = AAlg(-1).sqrt()


def cos5(k):
    z = zeta^k
    return (z + z^(-1))/2


def sin5(k):
    z = zeta^k
    return (z - z^(-1))/(2*ii)


def u5(k):
    return vector(AAlg, [cos5(k), sin5(k)])


def concatenate(v, w):
    return vector(AAlg, list(v) + list(w))


# ------------------------------------------------------------
# 7. The a=1, b=2 realization of Z_{5,5}
# ------------------------------------------------------------

def Avec(i, j):
    um = u5(i - 2*j)
    up = u5(i + 2*j)

    return concatenate(
        um,
        -c*up
    )


def Bvec(i, j):
    um = u5(i - 2*j)
    up = u5(i + 2*j)

    return concatenate(
        c*um,
        up
    )


Arays = [
    Avec(i, j)
    for i, j in product(range(5), repeat=2)
]

Brays = [
    Bvec(i, j)
    for i, j in product(range(5), repeat=2)
]

assert len(Arays) == 25
assert len(Brays) == 25

assert projectively_distinct(Arays)
assert projectively_distinct(Brays)


# ------------------------------------------------------------
# 8. The canonical completion rays
# ------------------------------------------------------------

def quarter_turn_u5(r):
    return vector(AAlg, [
        -sin5(r),
        cos5(r)
    ])


def Xvec(r):
    u = quarter_turn_u5(r)

    return vector(AAlg, [
        u[0], u[1], 0, 0
    ])


def Xpvec(r):
    u = quarter_turn_u5(r)

    return vector(AAlg, [
        0, 0, u[0], u[1]
    ])


Xrays = [
    Xvec(r)
    for r in range(5)
]

Xprays = [
    Xpvec(r)
    for r in range(5)
]

Zhat = Arays + Brays + Xrays + Xprays

assert len(Zhat) == 60
assert projectively_distinct(Zhat)


# ------------------------------------------------------------
# 9. The explicit orthogonal transformation
# ------------------------------------------------------------

R = matrix(AAlg, [
    [1/d, 0, -c/d, 0],
    [c/d, 0,  1/d, 0],
    [0,   1,    0, 0],
    [0,   0,    0, -1]
])

assert R.transpose() * R == identity_matrix(AAlg, 4)

RA = [R*v for v in Arays]
RB = [R*v for v in Brays]
RX = [R*v for v in Xrays]
RXp = [R*v for v in Xprays]


# ------------------------------------------------------------
# 10. Exact ray-by-ray identification
# ------------------------------------------------------------

G1rays = [
    PA[i]
    for i in sorted(G1)
]

G2rays = [
    PA[i]
    for i in sorted(G2)
]

Lplus_rays = [
    PA[i]
    for i in sorted(Lplus)
]

Lminus_rays = [
    PA[i]
    for i in sorted(Lminus)
]

assert same_projective_set(RA, G1rays)
assert same_projective_set(RB, G2rays)
assert same_projective_set(RX, Lplus_rays)
assert same_projective_set(RXp, Lminus_rays)


# ------------------------------------------------------------
# 11. Individual completion-ray correspondence
# ------------------------------------------------------------

Xlabels = [3, 54, 49, 50, 53]
Xplabels = [4, 40, 47, 48, 39]

for r, label in enumerate(Xlabels):
    assert projectively_equal(
        RX[r],
        PA[label]
    )

for r, label in enumerate(Xplabels):
    assert projectively_equal(
        RXp[r],
        PA[label]
    )


# ------------------------------------------------------------
# 12. Full 60-ray equality
# ------------------------------------------------------------

H4rays = [
    PA[i]
    for i in range(1, 61)
]

RZhat = RA + RB + RX + RXp

assert len(RZhat) == 60
assert projectively_distinct(RZhat)

assert same_projective_set(
    RZhat,
    H4rays
)


print()
print("FINAL EXACT VERIFICATION")
print("------------------------")
print("Verified: R^T R = I.")
print("Verified: R(A) = G1.")
print("Verified: R(B) = G2.")
print("Verified: R(X_5) = ell_17 cap H4^proj.")
print("Verified: R(X'_5) = ell_24 cap H4^proj.")
print("Verified: R(Zhat_5) = H4^proj.")

==> Sage/z55_orthogonal_closure.sage <==
from itertools import product, combinations

# ============================================================
# H4-compatible realization of Z_{5,5}
# ============================================================

n = 5
a = 1
b = 2

z = QQbar.zeta(n)

C = [
    AA((z^k + z^(-k))/2)
    for k in range(n)
]

c2 = -C[(a-b) % n]/C[(a+b) % n]

assert c2 > 0
assert c2 != 1
assert c2 == AA((3-sqrt(5))/2)

labels = []

for i,j in product(range(n), repeat=2):
    labels.append(("A",i,j))
    labels.append(("B",i,j))

assert len(labels) == 50


# ============================================================
# Exact orthogonality
# ============================================================

def orthogonal(x,y):
    tx,i,j = x
    ty,k,l = y

    di = (i-k) % n
    dj = (j-l) % n

    cm = C[(a*di-b*dj) % n]
    cp = C[(a*di+b*dj) % n]

    if tx == "A" and ty == "A":
        return cm + c2*cp == 0

    if tx == "B" and ty == "B":
        return c2*cm + cp == 0

    # A-B or B-A; the common nonzero
    # factor c may be omitted.
    return cm - cp == 0


N = len(labels)

orth = [
    [False for j in range(N)]
    for i in range(N)
]

for i,j in combinations(range(N),2):
    if orthogonal(labels[i],labels[j]):
        orth[i][j] = True
        orth[j][i] = True


# ============================================================
# Orthogonal triples
# ============================================================

orthogonal_triples = []

for i,j,k in combinations(range(N),3):
    if (orth[i][j]
        and orth[i][k]
        and orth[j][k]):

        orthogonal_triples.append((i,j,k))

assert len(orthogonal_triples) == 200


# ============================================================
# Orthogonal closure
# ============================================================

contexts = set()

for T in orthogonal_triples:

    complements = [
        r for r in range(N)
        if r not in T
        and all(orth[r][s] for s in T)
    ]

    assert len(complements) == 1

    contexts.add(
        frozenset(T + (complements[0],))
    )

assert len(contexts) == 50

print(
    "Verified: Z_{5,5} contains",
    len(orthogonal_triples),
    "orthogonal triples."
)

print(
    "Verified: every orthogonal triple "
    "is completed by a ray already "
    "contained in Z_{5,5}."
)

print(
    "Verified: Z_{5,5} is "
    "orthogonally closed."
)

print(
    "Verified: the 200 triples form",
    len(contexts),
    "orthogonal bases."
)

==> Sage/z77_geproci.sage <==
# ============================================================
# Generic projection of the maximizing realization of Zhat_7
# and Hilbert-function test (SageMath)
# ============================================================

from itertools import product

# ============================================================
# 1. Exact coefficient field
# ============================================================

n = 7
a = 1
b = 2

# zeta = exp(2*pi*i/28)
K.<zeta> = CyclotomicField(28)

# For a=1, b=2,
#
#   alpha = 2*pi/7,
#   beta  = 4*pi/7,
#
# and
#
#   c^2
#     = -cos(alpha-beta)/cos(alpha+beta)
#     = cos(2*pi/7)/cos(pi/7).

cos_pi_7 = (
    zeta^2 + zeta^(-2)
)/2

cos_2pi_7 = (
    zeta^4 + zeta^(-4)
)/2

c2 = cos_2pi_7 / cos_pi_7

R.<T> = PolynomialRing(K)
L.<c> = K.extension(T^2 - c2)

assert c^2 == L(c2)

# imaginary unit
ii = L(zeta^7)


# ============================================================
# 2. Exact trigonometric functions
# ============================================================

def C28(m):
    """
    cos(2*pi*m/28), exactly in L.
    """
    return L(
        (zeta^m + zeta^(-m))/2
    )


def S28(m):
    """
    sin(2*pi*m/28), exactly in L.
    """
    return L(
        (zeta^m - zeta^(-m))
        /(2*zeta^7)
    )


# ============================================================
# 3. The 98 grid points A_{ij}, B_{ij}
# ============================================================

A = []
B = []

for i,j in product(
    range(n), repeat=2
):

    # theta^- = 2*pi(i-2j)/7
    # theta^+ = 2*pi(i+2j)/7
    #
    # Since
    #
    # 2*pi*k/7 = 2*pi*(4k)/28,

    dm = 4*(i - 2*j)
    dp = 4*(i + 2*j)

    Aij = vector(L,[
        C28(dm),
        S28(dm),
        -c*C28(dp),
        -c*S28(dp)
    ])

    Bij = vector(L,[
        c*C28(dm),
        c*S28(dm),
        C28(dp),
        S28(dp)
    ])

    A.append(Aij)
    B.append(Bij)

assert len(A) == 49
assert len(B) == 49


# ============================================================
# 4. The 14 completion points X_r, X'_s
# ============================================================

X = []
Xp = []

for r in range(n):

    # pi/2 + 2*pi*r/7
    # = 2*pi*(7+4r)/28

    m = 7 + 4*r

    Xr = vector(L,[
        C28(m),
        S28(m),
        0,
        0
    ])

    Xpr = vector(L,[
        0,
        0,
        C28(m),
        S28(m)
    ])

    X.append(Xr)
    Xp.append(Xpr)

assert len(X) == 7
assert len(Xp) == 7


# ============================================================
# 5. The completed configuration Zhat_7
# ============================================================

Zhat7 = A + B + X + Xp

assert len(Zhat7) == 112

print(
    "Constructed |Zhat_7| =",
    len(Zhat7)
)


# ============================================================
# 6. Projective normalization
# ============================================================

def normalize_projective(v):
    """
    Divide by the first nonzero coordinate.
    """
    for x in v:
        if x != 0:
            return tuple(
                y/x for y in v
            )

    raise ValueError(
        "Zero vector."
    )


original_norm = set(
    normalize_projective(v)
    for v in Zhat7
)

assert len(original_norm) == 112

print(
    "Verified: the 112 points "
    "in P^3 are distinct."
)


# ============================================================
# 7. An explicit projection P^3 --> P^2
# ============================================================

M = matrix(L,[
    [1,  2,  3, -1],
    [2, -1,  1,  1],
    [3,  1, -2,  2]
])

assert M.rank() == 3

P = [
    M*v for v in Zhat7
]

assert all(
    v != vector(L,[0,0,0])
    for v in P
)

Pnorm = set(
    normalize_projective(v)
    for v in P
)

assert len(Pnorm) == 112

print(
    "Verified: the projection "
    "has 112 distinct points in P^2."
)

Ppoints = [
    vector(
        L,
        normalize_projective(v)
    )
    for v in P
]


# ============================================================
# 8. Degree-d monomials in three variables
# ============================================================

def exponent_triples(d):
    return [
        (i,j,d-i-j)
        for i in range(d+1)
        for j in range(d-i+1)
    ]


def evaluate_monomial(P,exp):
    x,y,z = P
    i,j,k = exp

    return (
        x^i * y^j * z^k
    )


# ============================================================
# 9. Dimension of I_d
# ============================================================

def dimension_I_d(points,d):

    exps = exponent_triples(d)

    E = matrix(
        L,
        len(points),
        len(exps),
        lambda r,s:
            evaluate_monomial(
                points[r],
                exps[s]
            )
    )

    rankE = E.rank()
    dimSd = len(exps)
    dimId = dimSd - rankE

    return dimId,rankE,dimSd


# ============================================================
# 10. Hilbert function of a CI(8,14)
# ============================================================

def dim_S(d):
    if d < 0:
        return 0

    return binomial(d+2,2)


def expected_dim_I_CI_8_14(d):

    return (
        dim_S(d-8)
        + dim_S(d-14)
        - dim_S(d-22)
    )

# ============================================================
# 11. Degrees 7,...,14
# ============================================================

print()
print(
    "degree   dim(I_d)   "
    "CI(8,14) expected"
)
print(
    "------------------------------"
    "---------"
)

computed = {}

for d in range(7,15):

    dimId,rankE,dimSd = (
        dimension_I_d(
            Ppoints,d
        )
    )

    expected = (
        expected_dim_I_CI_8_14(d)
    )

    computed[d] = dimId

    print(
        "%3d      %5d          %5d"
        % (d,dimId,expected)
    )

# ============================================================
# 12. Decisive test
# ============================================================

assert computed[8] == 0

print()
print(
    "Verified: I_8 = 0."
)
print(
    "Hence the projected configuration "
    "is not a complete intersection."
)
